Balancing a CartPole System with Reinforcement Learning -- A Tutorial

In this paper, we provide the details of implementing various reinforcement learning (RL) algorithms for controlling a Cart-Pole system. In particular, we describe various RL concepts such as Q-learning, Deep Q Networks (DQN), Double DQN, Dueling networks, (prioritized) experience replay and show their effect on the learning performance. In the process, the readers will be introduced to OpenAI/Gym and Keras utilities used for implementing the above concepts. It is observed that DQN with PER provides best performance among all other architectures being able to solve the problem within 150 episodes.

==> pythoncode/bucketize.py <==
def bucketize(state_value):
  bucket_indices = []
  for i in range(len(state_value)):
    if state_value[i] <= state_value_bounds[i][0]:   
        # violates lower bound
        bucket_index = 0
    elif state_value[i] >= state_value_bounds[i][1]: 
        # violates upper bound
        # put in the last bucket
        bucket_index = no_buckets[i] - 1  
    else:
      bound_width = state_value_bounds[i][1] - \
              state_value_bounds[i][0]
      offset = (no_buckets[i]-1) * \
              state_value_bounds[i][0] / bound_width
      scaling = (no_buckets[i]-1) / bound_width
      bucket_index = int(round(scaling*state_value[i] -offset))
    bucket_indices.append(bucket_index)
  return(tuple(bucket_indices))


==> pythoncode/cartpole.py <==
import gym
env = gym.make("CartPole-v0")
env.reset()
for i_episode in range(100):
  obs = env.reset()
  t = 0
  while not done:
    env.render()
    action = env.action_space.sample()
    obs,reward,done,info = env.step(action)
    t += 1
    if done:
      print("Done after {} steps".format(t))
      break;
env.close()



==> pythoncode/d3qn_model.py <==
class DQNAgent:
       def build_model(self):
        # Advantage network
        network_input = Input(shape=(self.state_size,), name='network_input')
        A1 = Dense(24, activation='relu', name='A1')(network_input)
        A2 = Dense(24, activation='relu', name ='A2')(A1)
        A3 = Dense(self.action_size, activation='linear', name='A3')(A2)
        # Value network
        V3 = Dense(1, activation='linear', name='V3')(A2)
        # Final aggregation layer to compute Q(s,a)
        if self.dueling_option == 'avg':
            network_output = Lambda(lambda x: x[0] - K.mean(x[0]) + x[1],\
                       output_shape=(self.action_size,))([A3,V3])
        elif self.dueling_option == 'max':
            network_output = Lambda(lambda x: x[0] - K.max(x[0]) + x[1],\
                       output_shape=(self.action_size,))([A3,V3])
        elif self.dueling_option == 'naive':
            network_output = Lambda(lambda x: x[0] + [1],\
                                   output_shape=(self.action_size,))([A3,V3])
        else:
            raise Exception('Invalid Dueling Option')

        model = Model(network_input, network_output)
        model.compile(loss='mse', optimizer=Adam(lr=self.learning_rate))
        model.summary()
        plot_model(model, to_file='model.png', show_shapes=True,\
                                                   show_layer_names=True)
        return model


==> pythoncode/dqn_main.py <==
if __name__ == "__main__":
    # create Gym Environment
    env = gym.make('CartPole-v0')
    env.seed(0)
    state_size = env.observation_space.shape[0]
    action_size = env.action_space.n
    # create a DQN model
    agent = DQNAgent(state_size, action_size)
    score = []
    for e in range(EPISODES):
        done = False
        t = 0
        state = env.reset()
        state = np.reshape(state, [1, state_size])
        while not done:
            action = agent.get_action(state)
            next_state, reward, done, info = env.step(action)
            next_state = np.reshape(next_state, [1, state_size])
            reward = reward if not done else -100 #important step
            # add <s,a,r,s'> to replay memory
            agent.append_sample(state, action, reward, next_state, done)
            # Train through experience replay
            agent.experience_replay()  
            t += 1
            state = next_state
            if done:
                # update target model for each episode
                agent.update_target_model() 
                score.append(t)
                break
                
        # if mean score for last 100 episode bigger than 195, stop training
        if np.mean(score[-min(100, len(score)):]) >= (env.spec.max_episode_steps-5):
            print('Problem is solved in {} episodes.'.format(e))
            break
    env.close()



==> pythoncode/dqn_model.py <==
from keras.layers import Dense
from keras.optimizers import Adam
from keras.models import Sequential
class DQNAgent:
   # approximate Q-function with a Neural Network
   def build_model(self):
        model = Sequential()
        model.add(Dense(24, input_dim=self.state_size, activation='relu'))
        model.add(Dense(24, activation='relu'))
        model.add(Dense(self.action_size, activation='linear'))
        model.summary()
        model.compile(loss='mse', optimizer=Adam(lr=self.learning_rate))
        return model


==> pythoncode/dqn_target_model.py <==
class DQNAgent:
   def get_target_q_value(self, next_state, reward):
        # max Q value among the next state's action
        if self.ddqn:
            # DDQN
            # Current Q network selects the action
            # a'_max = argmax_a' Q(s',a')
            action = np.argmax(self.model.predict(next_state)[0])
            # target Q network evaluates the action
            # Q_max = Q_target(s', a'_max)
            max_q_value = self.target_model.predict(next_state)[0][action]
        else: 
            # DQN chooses the max Q value among next actions
            # Selection and evaluation of action is on the target Q network
            # Q_max = max_a' Q_target(s', a')
            max_q_value = np.amax(self.target_model.predict(next_state)[0])
        return max_q_value


==> pythoncode/dqnagent.py <==
import numpy as np
import random
from collections import deque
class DQNAgent:
    def __init__(self, state_size, action_size, ddqn_flag=False):
        self.state_size = state_size
        self.action_size = action_size
        # hyper parameters for DQN
        self.discount_factor =  0.9
        self.learning_rate = 0.001
        self.epsilon = 1.0        # explore rate
        self.epsilon_decay = 0.99
        self.epsilon_min = 0.01
        self.batch_size = 24
        self.train_start = 1000
        self.dueling_option = 'avg'
        # create replay memory using deque
        self.memory = deque(maxlen=2000)
        # create main model and target model
        self.model = self.build_model()
        self.target_model = self.build_model()
        # initialize target model
        self.target_model.set_weights(self.model.get_weights())

    # approximate Q-function with a Neural Network
    def build_model(self): # omitted

    # update target model at regular interval to match the main model
    def update_target_model(self): # omitted
  
    # get action from the main model using epsilon-greedy policy
    def select_action(self, state):
        if np.random.rand() <= self.epsilon:
            return random.randrange(self.action_size)
        else:
            q_value = self.model.predict(state)
            return np.argmax(q_value[0])

    # save sample <s, a, r, s'>. into replay memory
    def add_experience(self, state, action, reward, next_state, done):
        self.memory.append((state,action,reward,next_state,done))

    # Compute target Q value
    def get_target_q_value(self, next_state, reward):

    # Train the model 
    def experience_replay(self):  # omitted

    # decrease exploration, increase exploitation
    def update_epsilon(self):
        if self.epsilon > self.epsilon_min:
            self.epsilon *= self.epsilon_decay


==> pythoncode/exp_replay.py <==
class DQNAgent:
    def experience_replay(self):
        if len(self.memory) < self.train_start:
            return
        batch_size = min(self.batch_size, len(self.memory))
        mini_batch = random.sample(self.memory, batch_size)
        state_batch, q_values_batch = [], []
        for state, action, reward, next_state, done in mini_batch:
            # q-value prediction for a given state
            q_values_cs = self.model.predict(state)
            # target q-value
            max_q_value_ns = self.get_target_q_value(next_state, reward)
            # correction on the Q value for the action used
            if done:
                q_values_cs[0][action] = reward 
            else:
                q_values_cs[0][action] = reward + \
                              self.discount_factor * max_q_value_ns
            state_batch.append(state[0])
            q_values_batch.append(q_values_cs[0])

        # train the Q network
        self.model.fit(np.array(state_batch), 
                       np.array(q_values_batch),
                       batch_size = batch_size,
                       epochs = 1, verbose = 0)
        self.update_epsilon()


==> pythoncode/per_dqn_changes.py <==
from sumtree import sumTree and Memory
class DQNAgent:
    def __init__(self):
        self.memory = Memory(memory_size)

    def add_experience(self, state, action, reward, next_state, done):
        experience = [state, action, reward, next_state, done]
        self.memory.store(experience)

    def experience_replay(self): # provided separately

    # rest of functions remain same as before


==> pythoncode/per_train.py <==
class DQNAgent:
    def experience_replay(self):
        ''' Training on Mini-Batch with Prioritized Experience Replay  '''
        # create a minibatch through prioritized sampling
        tree_idx, mini_batch = self.memory.sample(self.batch_size)
        current_state = np.zeros((self.batch_size, self.state_size))
        next_state = np.zeros((self.batch_size, self.state_size))
        qValues = np.zeros((self.batch_size, self.action_size))
        #action, reward, done = [], [], []
        action = np.zeros(self.batch_size, dtype=int)
        reward = np.zeros(self.batch_size)
        done = np.zeros(self.batch_size, dtype=bool)
        for i in range(self.batch_size):
            current_state[i] = mini_batch[i][0]   # current_state
            action[i] = mini_batch[i][1]
            reward[i] = mini_batch[i][2]
            next_state[i] = mini_batch[i][3]  # next_state
            done[i] = mini_batch[i][4]
            qValues[i] = self.model.predict(current_state[i]\
                                            .reshape(1,self.state_size))[0]
            max_qvalue_ns =
            self.get_maxQvalue_nextstate(next_state[i]\
                                         .reshape(1,self.state_size))
            if done[i]:
                qValues[i][action[i]] = reward[i]
            else:
                qValues[i][action[i]] = reward[i] + \
                        self.discount_factor * max_qvalue_ns
        # update  priority in the replay memory
        target_old = np.array(self.model.predict(current_state))
        target = qValues
        indices = np.arange(self.batch_size, dtype=np.int32)
        absolute_errors = np.abs(target_old[indices, \
                np.array(action)]- target[indices, np.array(action)])
        self.memory.batch_update(tree_idx, absolute_errors) 
        # train the model
        self.model.fit(current_state, qValues, 
                       batch_size = self.batch_size,
                       epochs=1, verbose=0)
        # update epsilon with each training step
        self.update_epsilon()


==> pythoncode/qrlcode1.py <==
import gym
import numpy as np
import random, math
import matplotlib.pyplot as plt

env= gym.make('CartPole-v0')
no_buckets = (1,1,6,3)
no_actions = env.action_space.n
state_value_bounds = list(zip(env.observation_space.low, env.observation_space.high))
state_value_bounds[1] = (-0.5, 0.5)
state_value_bounds[3] = (-math.radians(50), math.radians(50))
# define q_value_table - it has a dimension of 1 x 1 x 6 x 3 x 2 
q_value_table = np.zeros(no_buckets + (no_actions,))
# user-defined parameters
min_explore_rate = 0.1; min_learning_rate = 0.1; max_episodes = 1000
max_time_steps = 250; streak_to_end = 120; solved_time = 199; discount = 0.99
no_streaks = 0

# Select an action using epsilon-greedy policy
def select_action(state_value, explore_rate): # omitted

# change the exploration rate over time.
def select_explore_rate(x):
  return max(min_learning_rate, min(1.0, 1.0 - math.log10((x+1)/25)))

# Change learning rate over time
def select_learning_rate(x):
  return max(min_learning_rate, min(1.0, 1.0 - math.log10((x+1)/25)))

# Bucketize the state_value
def bucketize(state_value):# omitted



==> pythoncode/qrlcode2.py <==
# train the system
totaltime = 0
for episode_no in range(max_episodes):
  #learning rate and explore rate diminishes 
  # monotonically  over time
  explore_rate = select_explore_rate(episode_no)
  learning_rate = select_learning_rate(episode_no)
  # initialize  the environment 
  observation = env.reset()
  start_state_value = bucketize_state_value(observation)
  previous_state_value = start_state_value
  done = False 
  time_step = 0
  while not done:  
    #env.render()
    # select action using epsilon-greedy policy
    action = select_action(previous_state_value, explore_rate)
    # record new observations
    observation, reward_gain, done, info = env.step(action)
    #update q_value_table
    best_q_value = np.max(q_value_table[state_value])
    q_value_table[previous_state_value][action] += learning_rate * (
        reward_gain + discount * best_q_value - 
        q_value_table[previous_state_value][action])
    # update the states for next iteration
    state_value = bucketize_state_value(observation)
    previous_state_value = state_value
    time_step += 1
    # while loop ends here

  if time_step >= solved_time:
    no_streaks += 1
  else:
    no_streaks = 0
  if no_streaks > streak_to_end:
    print('CartPole problem is solved after {} episodes.', episode_no)
    break
env.close()



==> pythoncode/select_action.py <==
class DQNAgent:
    def select_action(state_value, explore_rate):
        if random.random() < explore_rate: 
            action = env.action_space.sample()    # explore
        else: # exploit
            action = np.argmax(q_value_table[state_value])  
        return action


==> pythoncode/st_memory.py <==
import numpy as np
class Memory(object):  
    # stored as ( state, action, reward, next_state ) in SumTree
    PER_e = 0.01 # hyper parameter 
    PER_a = 0.6  # hyper parameter
    PER_b = 0.4  # importance-sampling, from initial value increasing to 1
    PER_b_increment_per_sampling = 0.001
    absolute_error_upper = 1.  # clipped abs error

    def __init__(self, capacity):
        self.tree = SumTree(capacity) # Making the tree 

    def store(self, experience):  # Find the max priority
        max_priority = np.max(self.tree.tree[-self.tree.capacity:])
        if max_priority == 0:
            max_priority = self.absolute_error_upper
        self.tree.add(max_priority, experience)   

    def sample(self, n):
        minibatch = []
        b_idx = np.empty((n,), dtype=np.int32)
        priority_segment = self.tree.total_priority / n  # priority segment
        for i in range(n):
            # A value is uniformly sample from each range
            a, b = priority_segment * i, priority_segment * (i + 1)
            value = np.random.uniform(a, b)
            # Experience that correspond to each value is retrieved
            index, priority, data = self.tree.get_leaf(value)
            b_idx[i]= index
            minibatch.append([data[0],data[1],data[2],data[3],data[4]])
        return b_idx, minibatch

    def batch_update(self, tree_idx, abs_errors):
        abs_errors += self.PER_e  # convert to abs and avoid 0
        clipped_errors = np.minimum(abs_errors, self.absolute_error_upper)
        ps = np.power(clipped_errors, self.PER_a)
        for ti, p in zip(tree_idx, ps):
            self.tree.update(ti, p)    



